On Bell's dynamical route to special relativity

This paper develops the approach to special relativity put forward by John S. Bell. The classical dynamics of an electron orbiting a nucleus in uniform motion is solved analytically and compared to numerical simulations for an accelerated nucleus. The relativistic phenomena of length contraction and time dilation are shown to result from the electric and magnetic forces on the electron when its motion is analyzed in a single frame of reference. The relevance of these results for understanding the theory of special relativity is discussed.

==> calc_fields_accelV.m <==
function [Ex,Ey,Bz] = calc_fields_accelV(wr,vr,ar,x,y)

% This function calculates the electric and magnetic fields
% at location (x,y,0) for a charge moving at (w(tr),0,0), with 
% position w, velocity v, and acceleration a, 
% each evaluated at the retarded time.  

% These quantities are calculated in calc_ret_time_accelV.m
% and given by
% wr = xn/r0
% vr = v/c
% ar = a r0 c^2
% 
% The fields are calculated using Eq.(8) of the Supplemental Information
R =  sqrt((x-wr)^2+y^2);
Ex = ((1-vr^2)*(x-wr-vr*R) -ar*y*y)/(R-vr*(x-wr))^3;
Ey = ((1-vr^2)*y + ar*y*(x-wr))/(R-vr*(x-wr))^3;
Bz = y*((1-vr^2)*vr + ar*R)/(R-vr*(x-wr))^3;

end



==> calc_ret_time_accelV.m <==
function [tr,wr,vr,ar] = calc_red_time_accelV(tz,x,y,eta,x0)

% This function calculates the retarded time tr, 
% the position wr = w(tr), the velocity vr = v(tr), 
% and the acceleration ar = a(tr), for a charge undergoing
% truncated hyperbolic motion
%
% w(t) = x0, for t < 0 
%      = sqrt(x0^2 + (c*t)^2) for t > 0
%
% The parameters are expressed in terms of a length scale r0
% and a timescale omega0, with eta = r0*omega0/c.

% x0 is specified in units of r0.  

R1 = sqrt((x-x0)*(x-x0)+y*y);
R2 = sqrt(x*x+y*y);

% This block calculates the retarded time using
% Eq. (5) of Supplemental Information
if (tz > eta*R1)
    temp1 = tz*tz-eta*eta*(R2*R2+x0*x0);
    temp2 = tz*tz-eta*eta*x*x;
    
    tr = 0.5*tz*temp1/temp2;
    tr = tr + 0.5*eta*x*sqrt(temp1*temp1+4*eta*eta*x0*x0*temp2)/temp2;
else
    tr = tz - eta*R1;
   
end

% This block calculates w, v, and a at the retarded time,
% using Eqs. (4), (6), and (7) of the Supplemental Information.
% The choice of scaling is matched to calc_fields_accelV.m
if (tr>0)
    temp3 = sqrt(tr*tr+eta*eta*x0*x0);
    wr = temp3/eta;  % xn/x0
    vr = tr/temp3;   % v/c
    ar = eta*eta*eta*x0*x0/temp3^3;  %a r0/c^2
else
    wr = x0;
    vr = 0;
    ar = 0;

end



==> orbit_accelV.m <==
% orbit_accelV.m
%
% This script integrates the equation of motion for an electron
% orbiting an accelerating nucleus.
%
% The simulation is performed using length units of r0
% and time units of 1/omega0. 
%
% The parameters of the orbit is determined by the dimensionless parameters
% eta = r0*omega0/c.  The acceleration is determined by the dimensionless
% parameter x/r0.
%
% The output includes plots of x(t)-xn(t) as a function of time
% [x(t)-xn(t), y(t)] as a parametric plot, as well as the 
% instantaneous energy function E(V(t)) (which remains approximately constant).
clear all;
close all;

% simulation parameters
dt = 0.01;     % time step
Nt = 500000;   % total # of steps
t = (1:Nt)*dt;

% physical parameters
eta = 1;      % omega0 r0/c 
x0 = 1000;   % x0/r0
omega1 = sqrt( sqrt(1 + eta^4/4)-eta^2/2);

% initial conditions
tz = 0;
x = x0+1;
y = 0;
px = 0;
py = omega1/sqrt(1-eta*eta*omega1*omega1); 

% numerical integration
for k=1:Nt
  
    % step 1: update position
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    x = x + (px/mrel)*dt/2;
    y = y + (py/mrel)*dt/2;
    tz = tz + dt/2;
    
    % step 2: calculate E- and B-fields
    [tr,wr,vr,ar] = calc_ret_time_accelV(tz,x,y,eta,x0);
    [Ex,Ey,Bz] = calc_fields_accelV(wr,vr,ar,x,y);
    
    % step 3: update momentum due to E-fields      
    px = px - Ex*dt/2;
    py = py - Ey*dt/2;
    
    % step 4: update momentum due to B-field 
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    b = eta*Bz/mrel;
    p1 = px*cos(b*dt)-py*sin(b*dt);
    p2 = py*cos(b*dt)+px*sin(b*dt);
    px = p1;
    py = p2;
    
    % step 5: update momentum due to E-fields
    px = px - Ex*dt/2;
    py = py - Ey*dt/2;
    
    % step 6: update position
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    x = x + (px/mrel)*dt/2;
    y = y + (py/mrel)*dt/2;
    tz = tz + dt/2;
    
    % calclate position and velocity of nucleus, 
    % and gamma factor
    
    if (tz>0)
        w = sqrt(tz*tz+eta*eta*x0*x0)/eta;
        v = tz/sqrt(tz*tz+eta*eta*x0*x0);
        g = 1/sqrt(1-v^2);
    else
        w = x0;
        
        v = 0;
        g = 1;
    end
    
    % store electron coordinates     
    xt(k) = x-w;
    yt(k) = y;

    % store nucleus parameters
    tR(k) = tr;
    wt(k) = w;
    vt(k) = v; 
    gt(k) = g;

    % orbital scale parameter and energy function
    R = sqrt(g*g*(x-w)*(x-w)+y*y); 
    Rt(k) = R;   
    Ev(k) = g*(1-eta*v*(px/mrel))*mrel - eta*eta/R;
   
    
end

E0 = sqrt(1+eta^4/4)-eta*eta/2;

   plot(t,xt,'LineWidth',2);
   set(gca,'FontSize',20);
   xlabel('\omega_0 t','FontSize',20); ylabel('(x-vt, y)/r_0','FontSize',20);
   
   figure;
   plot(xt,yt,'LineWidth',2);
   axis([-1.5 1.5 -1.5 1.5]); axis('square');
   set(gca,'FontSize',20);
   xlabel('(x-vt)/r_0','FontSize',20); ylabel('y/r_0','FontSize',20);
  
   figure;
   plot(t,Ev,t,E0*ones(size(t)),'LineWidth',2);
   set(gca,'FontSize',20);
   xlabel('\omega_0 t','FontSize',20); ylabel('E(v)/(m c^2)','FontSize',20);
  


==> orbit_constV.m <==
% orbit_constV.m
%
% This script integrates the equation of motion for an electron
% orbiting a nucleus in uniform motion with velocity V.
%
% The simulation is performed using length units of r0
% and time units of 1/omega0. 
%
% The parameters of the orbit are determined by the dimensionless parameters
% eta = r0*omega0/c and vr = V/c.
%
% The output includes plots of x(t)-vt and y(t), both as functions of time
% and as a parametric plot, as well as the energy function E(V) (which
% remains approximately constant for the split-step integration scheme).

% clear previous data and plots
clear all;
close all;

% simulation parameters
dt = 0.001;     % time step
Nt = 500000;     % total # of steps
t = (1:Nt)*dt;

% orbit parameters
eta = 1;  % omega0 r0/c %
vr = 0.98;    % V/c %
gamma = 1/sqrt(1-vr*vr);
omega1 = sqrt( sqrt(1 + eta^4/4)-eta^2/2);
omega2 = (1/gamma)*omega1;  
vp = vr/eta;  % V/(r0*omega0)


% initial conditions
tz = 0;
x = 1/gamma;        
y = 0;
ux = vp;          % V / (r0*omega0)
uy = omega2;      % r0*omega2/(r0*omega0) 
mrel = 1/sqrt(1-eta*eta*(ux*ux+uy*uy));
px = mrel*ux;
py = mrel*uy;


% numerical integration
for k=1:Nt
    
    % step 1: update position
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    x = x + (px/mrel)*dt/2;
    y = y + (py/mrel)*dt/2;
    tz = tz + dt/2;
    
    % step 2: calculate E-field
    xp = gamma*(x-vp*tz);
    R = sqrt(xp*xp + y*y);
    Ex = (xp/R^3);         % Ex/E0
    Ey = gamma*(y/R^3);    % Ey/E0 
    
    % step 3: update momentum due to E-fields   
    px = px - Ex*dt/2;
    py = py - Ey*dt/2;
    
    % step 4: update momentum due to B-field 
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    b = vp*eta*eta*Ey/mrel;
    p1 = px*cos(b*dt)-py*sin(b*dt);
    p2 = py*cos(b*dt)+px*sin(b*dt);
    px = p1;
    py = p2;
    
    % step 5: update momentum due to E-fields
    px = px - Ex*dt/2;
    py = py - Ey*dt/2;
    
    % step 6: update position
    mrel = sqrt(1 + eta*eta*(px^2 + py^2));
    x = x + (px/mrel)*dt/2;
    y = y + (py/mrel)*dt/2;
    tz = tz + dt/2;
   
    % store electron coordinates
    xt(k) = x-vp*tz;
    yt(k) = y;
    
    % calculate energy function
    Ev(k) = gamma*(1-eta*vr*(px/mrel))*mrel - eta*eta/R;
end    

   R2 = gamma*gamma*xt.*xt + yt.*yt;
   E0 =  sqrt(1+eta^4/4)-eta^2/2;
   
   plot(t,xt,t,yt,'LineWidth',2);
   set(gca,'FontSize',20);
   xlabel('\omega_0 t','FontSize',20); ylabel('(x-vt, y)/r_0','FontSize',20);
   
   figure;
   plot(xt,yt,'LineWidth',2);
   axis([-1.5 1.5 -1.5 1.5]); axis('square');
   set(gca,'FontSize',20);
   xlabel('(x-vt)/r_0','FontSize',20); ylabel('y/r_0','FontSize',20);
  
   figure;
   plot(t,Ev,t,E0*ones(size(t)),'LineWidth',2);
   set(gca,'FontSize',20);
   xlabel('\omega_0 t','FontSize',20); ylabel('E(v)/(m c^2)','FontSize',20);
  
